Measuring Collapse and Correction in Homogeneous-Panel LLM Debate

Multi-agent large language model (LLM) debate is often evaluated by whether final answers improve, but a changed answer is not necessarily a better one: the same discussion can correct an initially wrong majority or collapse an initially correct one. Standard final-accuracy evaluations conflate these opposing transitions. We introduce an auditable protocol for homogeneous debate on multiple-choice questions (MCQs) that records each run as a transition ledger over collapse, correction, onset, and signed intervention utility. On 6,925 MMLU-Pro debates, the protocol records 253 collapses together with the corrections that offset them, and the correction side changes how interventions should be judged. Replay experiments reveal the central tradeoff: freezing every debate prevents 251 collapses but loses 804 corrections under equal weights, and a leave-one-model-out probe-gated freeze that is tuned for net utility never fires, so collapse prevention alone can recommend the wrong policy. A compact pre-debate 8-probe screen is a triage signal: its unadjusted family-level association with conditional-collapse risk is high (G=7, Spearman $\rho$ = 0.893, exact two-sided p = 0.0123), but initial-majority accuracy is a close comparator ($\rho$ = -0.821; family partial $\rho$ = 0.767, p = 0.0877), so we do not treat it as calibrated or capability-adjusted prediction. Round-level traces localize many collapses to the first debate round, where early disagreement can precede both collapses and corrections. Reasoning-mode models, including one model at two reasoning-effort levels, also show both collapses and corrections. We release replayable schemas, coders, audits, cost cards, and zero-API rebuild scripts so future model rows can be compared under the same denominators and signed utility ledger.

==> compile.sh <==
#!/usr/bin/env bash
# Reproducible LaTeX build for double-blind submission.
# Strips PDF CreationDate / ModDate (which would otherwise expose the
# build host's local timezone, e.g. "+08") by pinning SOURCE_DATE_EPOCH
# to a deterministic UTC instant before invoking pdflatex.
set -euo pipefail
cd "$(dirname "$0")"

# 2026-01-01 00:00:00 UTC — arbitrary, deterministic, no timezone signal.
export SOURCE_DATE_EPOCH=1767225600
export FORCE_SOURCE_DATE=1

PDFTEX_OPTS="-interaction=nonstopmode -halt-on-error"

pdflatex $PDFTEX_OPTS main.tex
# bibtex main || true
pdflatex $PDFTEX_OPTS main.tex
pdflatex $PDFTEX_OPTS main.tex

echo "--- pdfinfo ---"
pdfinfo main.pdf | grep -E "Pages|CreationDate|ModDate|Producer|Creator|Author|Title"

